Systematic X-ray Analysis of Radio Relic Clusters with SUZAKU

We perform a systematic X-ray analysis of six giant radio relics in four clusters of galaxies using the Suzaku satellite. The sample includes CIZA 2242.8-5301, Zwcl 2341.1-0000, the South-East part of Abell 3667 and previously published results of the North-West part of Abell 3667 and Abell 3376. Especially we first observed the narrow (50 kpc) relic of CIZA 2242.8-5301 by Suzaku satellite, which enable us to reduce the projection effect. We report X-ray detections of shocks at the position of the relics in CIZA2242.8-5301 and Abell 3667 SE. At the position of the two relics in ZWCL2341.1-0000, we do not detect shocks. From the spectroscopic temperature profiles across the relic, we find that the temperature profiles exhibit significant jumps across the relics for CIZA 2242.8-5301, Abell 3376, Abell 3667NW, and Abell 3667SE. We estimated the Mach number from the X-ray temperature or pressure profile using the Rankine-Hugoniot jump condition and compared it with the Mach number derived from the radio spectral index. The resulting Mach numbers (M=1.5-3) are almost consistent with each other, while the Mach number of CIZA2242 derived from the X-ray data tends to be lower than that of the radio observation. These results indicate that the giant radio relics in merging clusters are related to the shock structure, as suggested by previous studies of individual clusters.

==> fig/mv.sh <==
#!/bin/csh -f

#Temperature data
cp /Users/h_aka/work/ana/ciza/spec3/dat/dat/*ps .

#Sb data
cp /Users/h_aka/work/ana/ciza/spec3/dat/dat/sb/*ps .

#cp /Users/h_aka/work/ana/ciza/spec/dat/sb/sb.ps sb_ciza.ps
#cp /Users/h_aka/work/ana/ciza/spec/dat/sb/sb.qdp sb_ciza.qdp

#cp /Users/h_aka/work/ana/a3376/spec/dat/sb/sb_forciza.ps sb_a3376.ps

#cp /Users/h_aka/work/ana/a3376/spec/dat/sb/sb_forciza.qdp sb_a3376.qdp
#cp /Users/h_aka/work/ana/a3667/suzaku/SE/spec/dat/sb/sb_forciza.ps sb_a3667se.ps
#cp /Users/h_aka/work/ana/a3667/suzaku/elv10.0/spec/dat/sb/latest/sb_forciza.ps sb_a3667nw.ps
#cp /Volumes/bgd/ana/z2341/spec/dat/sb/sb_N.ps sb_z2341n.ps
#cp /Volumes/bgd/ana/z2341/spec/dat/sb/sb_S.ps sb_z2341s.ps


#Presure
#cp /Users/h_aka/work/ana/a3667/suzaku/elv10.0/spec/dat/pres/latest/pres_ciza.ps pres_a3667nw.ps
#cp /Users/h_aka/work/ana/a3667/suzaku/SE/spec/dat/p/p_forciza.ps pres_a3667se.ps
#cp /Users/h_aka/work/ana/ciza/spec/dat/pres/pres.ps pres_ciza.ps

#cp /Users/h_aka/work/ana/a3376/spec/dat/P/latest/pres_forciza.ps pres_a3376.ps

#cp /Users/h_aka/work/ana/ciza/spec/fit/ICM-check-ciza-77.ps .

cp /Users/h_aka/work/ana/ciza/spec3/dat/dat/pre/*ps .


#Mach number data
cp /Users/h_aka/work/ana/ciza/spec3/dat/mach/*ps .

#cp /Volumes/bgd/ana/z2341/image/ZWCL2341_0.5_8.0nocal_4bin_4ga.ps zwcl2341.ps

#cp /Volumes/bgd/ana/z2341/image/zwcl2341.ps zwcl2341.ps


#set target=zwcl2341
#convert $target.ps $target.png
#convert $target.png $target.ps

#cp /Users/h_aka/work/ana/ciza/image/CIZA2242_0.5_8.0nocal_4bin_4ga.ps ciza2242.ps

#set target=ciza2242
#convert $target.ps $target.png
#convert $target.png $target.ps

#cp /Users/h_aka/work/ana/a3667/suzaku/image/a3667_0.5_8.0nocal_4bin_4ga-v1.ps a3667.ps

set target=a3667
#convert $target.ps $target.png
#convert $target.png $target.ps


#cp /Users/h_aka/work/ana/a3376/image/A3376_0.5_8.0nocal_4bin_4ga-dron.ps a3376.ps
set target=a3376
#convert $target.ps $target.png
#convert $target.png $target.ps


#cp /Users/h_aka/work/ana/ciza/image/ciza.ps .
#cp /Users/h_aka/work/ana/a3667/suzaku/image/a3667.ps .
#cp /Users/h_aka/work/ana/a3376/image/a3376.ps .

##Temperature profile normarised by radio relic radius
#cp /Users/h_aka/work/ana/servey/dat/temp/merger/kt-merger.ps .
cp /Users/h_aka/work/ana/servey/dat/temp/merger/kt-merger-v3.ps .

#BGD
cp /Users/h_aka/work/ana/ciza/spec_off3/fit/bgd-check-all-fullband.ps .

#77 spectrum
#cp /Users/h_aka/work/ana/ciza/spec2/fit/ICM-check-ciza-77.ps .

#spectrum 
cp /Users/h_aka/work/ana/ciza/spec3/fit/ICM-check-ciza-[1-6]-cxb+.ps .

cp /Users/h_aka/work/ana/ciza/radial/sb_model.ps .

cp /Users/h_aka/work/ana/ciza/sb_model//ne_model.ps .
cp /Users/h_aka/work/ana/ciza/sb_model//sb_model_comp.ps .

